Non-Hermitian Topology and Boundary Jordan Chains with Generalized Chiral Symmetry

We study a generalization of chiral symmetry applicable to non-Hermitian systems and its topological consequences on one-dimensional chains. We find a rich family of topological phases characterized not by a single winding number, but a vector of them. More importantly, we uncover a novel type of bulk-boundary correspondence, where the vector of winding numbers in the bulk corresponds to the set of Jordan chains of various length at the boundary. This in turn leads to highly unconventional chiral-charge distributions on both edges. Our work extends the topological classification of the non-Hermitian AIII class along a new axis.

==> anc/pchiral_spectra_and_charge_distribution.m <==
%%%% PERIODIC AND OPEN BOUNDARY SPECTRUM FOR RANDOMLY GENERATED P-CHIRAL SYSTEMS
%%%% AS DESCRIBED IN https://arxiv.org/abs/2403.18268


%%%% PARAMETERS %%%%

%% topo_logical = 1 means topological, topo_logical = 0 means non-topological.
%% k_steps is the number of momentum points evenly spaced between -pi and pi to
%% include.
%% l is the number of sites in the open chain.
%% W is the vector containing the winding numbers (these should be chosen to sum
%% to zero).
topo_logical = 1;
k_steps = 500;
l = 100;
W = [2, 2, -1, -3];


%%%% GENERATE ELEMENTS FOR THE HAMILTONIANS/SPECTRA %%%%

p = length(W);                                 % Number of sublattices

%% GENERATE THE COEFFICIENTS IN a = c + d*exp(2i*pi*p*k)
%% AS DEFINED IN THE ARTICLE

D = rand(p, 1).*exp(2i*pi*rand(p, 1));         % Random complex numbers with
                                               % magnitude less than one.
C = D.*rand(p, 1).*exp(2i*pi*rand(p, 1));      % Random complex numbers with
                                               % magnitude less than
                                               % corresponding component in D.
%%%% SPECTRAL CALCULATIONS %%%%

%% PERIODIC SPECTRUM CAN BE CALCULATED FROM THE FORMULA
%% E(k)^p = a_{1, p}(k)a_{p, p-1}(k)a_{p-1, p-2}(k)...a_{2, 1}(k).

K = linspace(-pi, pi, k_steps);                % Vector of momentum points.

if topo_logical
  A = C*ones(1, k_steps) + D.*exp(1i*W'*K);    % A is a (p x k_steps) matrix.
  Q = p*max(abs(cumsum(W)));                   % Number of zero-energy states.
else
  A = D*ones(1, k_steps) + C.*exp(1i*W'*K);
  Q = 0;                                       % If trivial phase ->
end                                            % no zero-energy states.

E_pbc = prod(A, 1).^(1/p);                     % E_pbc only contains a p:th of
E_pbc = E_pbc/max(abs(E_pbc));                 % all the energies, which also
                                               % have been normalized to lie
%% OPEN-BOUNDARY SPECTRUM %%                   % within the unit circle.

I = eye(l);                                    % Real-space onsite matrix.

ONSITE = zeros(p);
if topo_logical
  ONSITE(2:p+1:end) = C(1:end-1);              % Onsite terms correspond to
  ONSITE(1, p) = C(end);                       % the k-independent terms in the
else                                           % periodic case.
  ONSITE(2:p+1:end) = D(1:end-1);
  ONSITE(1, p) = D(end);
end

ONSITE_FULL = kron(ONSITE, I);

HOPPING = zeros(l, l, p);                      % Each (l x l) slice corresponds
                                               % to one sublattice in real space.
for iwind = 1:p
  HOPPING(:, :, iwind) = diag(ones(1, l - abs(W(iwind))), -W(iwind));
end

HOPPING_FULL = zeros(p*l);

for ihop = 1:p

  if topo_logical
    d = D(ihop);
  else
    d = C(ihop);
  end

  row = mod(ihop, p)+1;                      % Row and column indices in the
  col = ihop;                                % sublattice subspace.

  HOPPING_FULL((row - 1)*l + 1:row*l, (col-1)*l + 1:col*l) ...
  = d*HOPPING(:, :, ihop);
end

HAMILTONIAN = ONSITE_FULL + HOPPING_FULL;

% [V_R, E_obc, V_L] = eig(vpa(HAMILTONIAN));    % Higher-precision solution.
[V_R, E_obc, V_L] = eig(HAMILTONIAN, 'vector');

[E_obc, Index] ...                             % Normalize and sort the
= sort(E_obc/max(abs(E_obc)), 'ascend');       % open-boundary energies.

V_R = V_R(:, Index);                           % Rearrange the eigenvectors, and
V_L = V_L(:, Index);                           % normalize the left ones with
V_L = V_L/diag(diag(V_R'*V_L));                % respect to the right ones.


%%%% CHIRAL CHARGE %%%%

V_L0 = V_L(:, 1:Q);                            % Extract zero-energy states.
V_R0 = V_R(:, 1:Q);

CHARGE = diag(V_R0*V_L0');                     % The chiral charge, where each
CHARGE = reshape(CHARGE, l, p);               % column correspond to one flavor
                                               % and each row is a site.

%%%% PLOTTING %%%%

figure;
hold on;

%% REAL-SPACE SPECTRUM

scatter(real(E_obc(Q+1:end)), ...
imag(E_obc(Q+1:end)), 5, 'k', 'filled')        % Plot bulk energies in black.

scatter(real(E_obc(1:Q)), ...
imag(E_obc(1:Q)), 5, 'r', 'filled')            % Plot topological states in red.

%% OPEN SPECTRUM

Omega = exp(2i*pi*(0:(p-1))'/p);
for isector = 1:p                              % Construct all energy "sectors".
  scatter(real(Omega(isector)*E_pbc), ...
  imag(Omega(isector)*E_pbc), 5, 'b', 'filled')% Plot open-boundary energies
end                                            % in blue.

xlabel('Re(E)')
ylabel('Im(E)')
xlim([-1, 1])
ylim([-1, 1])

%% CHIRAL CHARGE

legends = cell(p, 1);                          % Create legend for chiral
for ilegend = 1:p                              % charge plots.
  charge = ilegend - 1;
  if (charge == 0) | (charge == p/2)
    charge = round(exp(2i*pi*charge/p));
    legends{ilegend} = sprintf('%0.0d', charge);
  elseif charge == p/4
    legends{ilegend} = 'i';
  elseif charge == 3*p/4
    legends{ilegend} = sprintf('-i', charge);
  else
    legends{ilegend} = sprintf('\exp(\frac{2\pi i%d}{%d}', charge, p);
  end
end

figure;
plot(1:l, log(abs(CHARGE)))                    % Logarithm of the modulus of
                                               % chiral charge q_j(x).
ylabel('\log(\vert q_j(x)\vert)')
xlabel('x')
legend(legends)

figure;
CHARGE_CUMSUM = abs(cumsum(CHARGE, 1));        % Moduli of the terms in the
plot(1:l, CHARGE_CUMSUM)                       % cumulative sum of q_j(x).

ylabel('\vert Q_j(x)\vert')
xlabel('x')
legend(legends)

